Automated Discovery of Adaptive Attacks on Adversarial Defenses

Reliable evaluation of adversarial defenses is a challenging task, currently limited to an expert who manually crafts attacks that exploit the defense's inner workings or approaches based on an ensemble of fixed attacks, none of which may be effective for the specific defense at hand. Our key observation is that adaptive attacks are composed of reusable building blocks that can be formalized in a search space and used to automatically discover attacks for unknown defenses. We evaluated our approach on 24 adversarial defenses and show that it outperforms AutoAttack, the current state-of-the-art tool for reliable evaluation of adversarial defenses: our tool discovered significantly stronger attacks by producing 3.0\%-50.8\% additional adversarial examples for 10 models, while obtaining attacks with slightly stronger or similar strength for the remaining models.

==> data/make_table.py <==
import csv


def format_diff(a, b, mode="diff"):
	color = ''
	if a > b:
		color = '\\cellcolor{green!30}'
	elif b > a:
		color = '\\cellcolor{red!30}' if mode == 'diff' else ''
	if mode == 'diff':
		return '{{ {} {:.2f} }}'.format(color, b - a)
	else:
		return '{{ {} {:.2f}$\\times$ }}'.format(color, a / b)


def format_rerr(aa_rerr, ma_rerr):
	aa_rerr = float(aa_rerr)
	ma_rerr = float(ma_rerr)

	def pad_rerr(value):
		padding = '' if value > 10 else '\\;\\;'
		if min(aa_rerr, ma_rerr) == value:
			return '\\textbf{{ {}{:.2f} }}'.format(padding, value)
		else:
			return '{}{:.2f}'.format(padding, value)

	return '{} & {} & {}'.format(
		pad_rerr(aa_rerr),
		pad_rerr(ma_rerr),
		format_diff(aa_rerr, ma_rerr)
	)


def format_time(aa_time, ma_time):
	aa_time = int(aa_time)
	ma_time = int(ma_time)

	return '{:,} & {:,} & {}'.format(
		aa_time,
		ma_time,
		format_diff(aa_time, ma_time, mode="ratio")
	)


def process_file(path, label, marks, offset=0):
	with open(path) as csvfile:
		reader = csv.reader(csvfile, delimiter=',')
		for i, row in enumerate(reader):
			if i == 0:
				continue
			name, aa_rerr, ma_rerr, aa_time, ma_time, ma_search = row
			ma_search = int(ma_search)
			print('\\scode{{{}{}{}}} & {} & {} & & {} & & {:,}\\\\'.format(label, i + offset, marks[i-1], name, format_rerr(aa_rerr, ma_rerr), format_time(aa_time, ma_time), ma_search-int(ma_time)))

process_file('attacks_A.csv', 'A', [
	'', '$^{\\dagger}$', '$^{\\dagger}$', '', '', '$^{\\dagger}$', '', '', '',"'"
	])
print('')
print(r'\\')
print(r'\multicolumn{2}{l}{\fontfamily{lmtt}\selectfont \textbf{CIFAR-10}, $l_\infty$, $\epsilon=8/255$} &\\')
print(r'\midrule')
# \\
# \multicolumn{2}{l}{\fontfamily{lmtt}\selectfont \textbf{CIFAR-10}, $l_\infty$, $\epsilon=8/255$} &\\
# \midrule
process_file('attacks_B.csv', 'B', [
	'$^*$', '$^*$', '$^*$', '$^*$', '$^*$'
	], offset=9)
print('')
print(r'\\')
print(r'\multicolumn{2}{l}{\fontfamily{lmtt}\selectfont \textbf{CIFAR-10}, $l_\infty$, $\epsilon=8/255$} &\\')
print(r'\midrule')
# \\
# \multicolumn{2}{l}{\fontfamily{lmtt}\selectfont \textbf{CIFAR-10}, $l_\infty$, $\epsilon=8/255$} &\\
# \midrule
process_file('attacks_C.csv', 'C', [
	'$^*$', "'", '$^*$', '', '', '', '$^{\\dagger}$', '$^{\\dagger}$', '', '', '', ''
	], offset=13)


==> split.sh <==
#!/bin/bash


rm submission.pdf
rm supplementary.pdf

pdftops main.pdf - | psselect -p1-14 | ps2pdf14 - submission.pdf
pdftops main.pdf - | psselect -p15-22 | ps2pdf14 - supplementary.pdf
